Finite-sample analysis of M-estimators using self-concordance

The classical asymptotic theory for parametric $M$-estimators guarantees that, in the limit of infinite sample size, the excess risk has a chi-square type distribution, even in the misspecified case. We demonstrate how self-concordance of the loss allows to characterize the critical sample size sufficient to guarantee a chi-square type in-probability bound for the excess risk. Specifically, we consider two classes of losses: (i) self-concordant losses in the classical sense of Nesterov and Nemirovski, i.e., whose third derivative is uniformly bounded with the $3/2$ power of the second derivative; (ii) pseudo self-concordant losses, for which the power is removed. These classes contain losses corresponding to several generalized linear models, including the logistic loss and pseudo-Huber losses. Our basic result under minimal assumptions bounds the critical sample size by $O(d \cdot d_{\text{eff}}),$ where $d$ the parameter dimension and $d_{\text{eff}}$ the effective dimension that accounts for model misspecification. In contrast to the existing results, we only impose local assumptions that concern the population risk minimizer $\theta_*$. Namely, we assume that the calibrated design, i.e., design scaled by the square root of the second derivative of the loss, is subgaussian at $\theta_*$. Besides, for type-ii losses we require boundedness of a certain measure of curvature of the population risk at $\theta_*$.Our improved result bounds the critical sample size from above as $O(\max\{d_{\text{eff}}, d \log d\})$ under slightly stronger assumptions. Namely, the local assumptions must hold in the neighborhood of $\theta_*$ given by the Dikin ellipsoid of the population risk. Interestingly, we find that, for logistic regression with Gaussian design, there is no actual restriction of conditions: the subgaussian parameter and curvature measure remain near-constant over the Dikin ellipsoid. Finally, we extend some of these results to $\ell_1$-penalized estimators in high dimensions.

==> figs/self_conc_losses.py <==
import numpy as np
from scipy import special
from scipy.optimize import minimize_scalar
import matplotlib.pyplot as plt
import matplotlib
from os.path import expanduser


def main():
    home = expanduser("~")
    matplotlib.rc('text', usetex=True)
    plt.rc('font', family='serif')
    plt.rcParams['font.serif'] = 'Computer Modern Roman'
    plt.rcParams['font.size'] = 22
    plt.rcParams['axes.labelsize'] = 24
    plt.rcParams['axes.labelweight'] = 'bold'
    plt.rcParams['xtick.labelsize'] = 20
    plt.rcParams['ytick.labelsize'] = 20
    plt.rcParams['legend.fontsize'] = 22
    plt.rcParams['figure.titlesize'] = 26
    lw0=1.0
    lw1=3.0
    
    # Robust losses
    
    t = np.arange(-3.0,3.0,0.01)
    huber_loss = special.huber(1,t)
    logcosh = np.log(np.exp(t)/2 + np.exp(-t)/2)
    rootloss = np.sqrt(1+t**2)-1
    # customRobust0 = np.sqrt(1+t**2)-1 + np.log(np.sqrt(1+t**2)-1) - np.log(t**2/2)
    customRobust1 = 0.5*(np.sqrt(1+4*t**2)-1 + np.log(np.sqrt(1+4*t**2)-1) - np.log(2*t**2))    
    #customRobust2 = [SC_alt_robust(tau) for tau in t];
    
    f1 = plt.figure()
    plt.plot(t,huber_loss,'k-',linewidth=lw1,label=r'$\textup{Huber loss}$');
    plt.plot(t,logcosh,'b-',linewidth=lw0,label='$\log(\cosh(y-\eta))$');
    plt.plot(t,rootloss,'g-',linewidth=lw0,label='$\sqrt{1+(y-\eta)^2}-1$');
    plt.plot(t,customRobust1,'r-',linewidth=lw1,label=r'$\textbf{Self-concordant}$');
    #plt.plot(t,customRobust2,'m-',linewidth=lw1,label=r'$\textbf{Alt. Self-concordant}$');
    matplotlib.rc('xtick')     
    matplotlib.rc('ytick')
    xlab = r'$y - \eta$'
    ylab = r'$\textup{Loss}$'
    plt.xlabel(xlab);
    plt.ylabel(ylab);
    plt.legend()
    plt.show()
    f1.savefig(home + "/Dropbox/self-concordant/figs/robust.pdf",bbox_inches='tight')
    
    # Classification losses
    
    z = np.arange(-6.0,6.0,0.01)
    zero_one = (z < 0)
    logistic = np.log(1+np.exp(-z))/np.log(2);
    customClass1 = 2+0.5*(-z-1 + np.sqrt(1+z**2) + np.log(np.sqrt(1+z**2)-1) - np.log(2*z**2)) / np.log(2)
    #customClass2 = [SC_alt_class(zeta) for zeta in z]

    f2 = plt.figure()
    plt.plot(z,zero_one,'k--',linewidth=lw0,label=r'$\textup{0-1 loss}$');
    plt.plot(z,logistic,'k-',linewidth=lw1,label=r'$\textup{Logistic loss}$');
    plt.plot(z,customClass1,'r-',linewidth=lw1,label=r'$\textbf{Self-concordant}$');
    #plt.plot(z,customClass2,'m-',linewidth=lw1,label=r'$\textbf{Alt. Self-concordant}$');
    matplotlib.rc('xtick')     
    matplotlib.rc('ytick')
    xlab = r'$y\eta$'
    ylab = r'$\textup{Loss}$'
    plt.xlabel(xlab);
    plt.ylabel(ylab);
    plt.legend()
    plt.show()
    f2.savefig(home + "/Dropbox/self-concordant/figs/class.pdf",bbox_inches='tight')

# Losses based on (u^2 + 1/u)-type potentials

def to_minimize(f,t,u):
    return f(u)-t*u

def conjugate(f,t,a,b): # Fenchel dual on (a,b) of f() at point t
    res = minimize_scalar(lambda u: to_minimize(f,t,u),bounds=(a,b),method='Bounded')
    return -res.fun

def SC_potential_sym(u):
    return (1 + 1/(1-u**2))*u**2/4
    
def SC_alt_robust(t):
    eps = 1e-5
    return conjugate(SC_potential_sym,t,-1+eps,1-eps)
    
def SC_potential_half(u):
    return (2*u**2 + 2*u + 1 - 1/(u**2+u))/8

def SC_alt_class(t):
    eps = 1e-5
    g0 = conjugate(SC_potential_half,0,-1+eps,0-eps)
    return 2+conjugate(SC_potential_half,t,-1+eps,0-eps)/abs(g0)
